Seasonal Count Time Series

Count time series are widely encountered in practice. As with continuous valued data, many count series have seasonal properties. This paper uses a recent advance in stationary count time series to develop a general seasonal count time series modeling paradigm. The model permits any marginal distribution for the series and the most flexible autocorrelations possible, including those with negative dependence. Likelihood methods of inference can be conducted and covariates can be easily accommodated. The paper first develops the modeling methods, which entail a discrete transformation of a Gaussian process having seasonal dynamics. Properties of this model class are then established and particle filtering likelihood methods of parameter estimation are developed. A simulation study demonstrating the efficacy of the methods is presented and an application to the number of rainy days in successive weeks in Seattle, Washington is given.

==> Data_Visulization.R <==
rm(list=ls())
library(MASS)
library(mvtnorm)
library(data.table)
library(ellipse)
library(parallel)
library(matrixcalc)
library(psych)
library(MCMCpack)
library(simex)
library(Matrix)
library(SpatioTemporal)
library(lubridate)
library(truncnorm)
library(matrixStats)
library(numDeriv)
library(tscount)
library(ggplot2)
library(RColorBrewer)
library(dplyr)
library(magrittr)
library(ggpubr)


try(setwd(paste(getwd(),"/Dropbox/Robert/Wiley/", sep = "")), silent = TRUE)
try(setwd(paste(getwd())), silent = TRUE)
# setwd("/Users/jiajiekong/dropbox/Robert/" ) #Mac
# setwd("/home/jiajie/Dropbox/Robert/" ) #Linux
# setwd("C:/Users/JiajieKong/Dropbox/Robert") #Windows

# X = dataa #from another file
source("Rainy_Day_Seattle.R")

# campyfit <- tsglm(ts=campy, model=list(past_obs=1:3, past_mean=1:3))
# pit(campyfit)

options(scipen=999)  # turn off scientific notation like 1e+06
library(ggplot2)
data("midwest", package = "ggplot2")  # load the data
# midwest <- read.csv("http://goo.gl/G1K41K") # alt source 

# Init Ggplot
gg <- ggplot(midwest, aes(x=area, y=poptotal)) + 
  geom_point(aes(col=state), size=1) +  # Set color to vary based on state categories.
  geom_smooth(method="lm", col="firebrick", size=2) + 
  coord_cartesian(xlim=c(0, 0.1), ylim=c(0, 1000000)) + 
  labs(title="Area Vs Population", subtitle="From midwest dataset", y="Population", x="Area", caption="Midwest Demographics") + 
  scale_color_brewer(palette = "Spectral") +
  scale_x_continuous(breaks=seq(0, 0.1, 0.01)) + 
  theme_bw()
plot(gg)


##Full Data
X_org = data.frame(1:1040, X)
colnames(X_org) = c("ind", "X")

ggplot(X_org, aes(x = ind, y = X)) + 
  geom_point(col = "blue", size = 1) + 
  geom_line(linetype = "dashed", size = .2) + 
  labs(title="Weekly Rainy Days in Seatle", y="# of Rainy Days", x="") 



##4 year data
X_new = data.frame(1:208, X[833:1040])
colnames(X_new) = c("ind", "X")

p_1=ggplot(X_new, aes(x = ind, y = X)) + 
    geom_point(col = "blue", size = 1.5) + 
    geom_line(linetype = "dashed", size = .2) + 
    labs(title="Weekly Rainy Days in Seatle", y="# of Rainy Days", x="") +
    scale_x_continuous(breaks=seq(0, 208, length.out = 9), 
                     labels = c("01-2016", "27-2016", "01-2017", "27-2017", "01-2018", "27-2018", "01-2019", "27-2019", "52-2019")) 

##Seasonal Analysis
#wrap data#
X_W = matrix(rep(0, 1040), ncol = 52)
for (j in 1:52){X_W[,j] = X[seq(j, 1040, 52)]}

X_box = data.frame(rep(1:52, 20), X)
colnames(X_box) = c("week", "X")

p_2=ggplot(X_box, aes(x=as.factor(week), y=X)) + 
      geom_boxplot(fill="slateblue", alpha=0.2) +
      scale_x_discrete(breaks=seq(1, 52, 4)) +
      coord_cartesian(xlim = c(-1, 54)) +
      labs(y = "", x = "Week", title = "Box Plot of Weekly Rainy Days")

sd_df = data.frame(1:52, apply(X_W, MARGIN = 2, sd), apply(X_W, MARGIN = 2, mean))
colnames(sd_df) = c("week", "X", "m")
p_3=ggplot(sd_df, aes(x=week, y=X)) + 
      geom_point(col = "blue") +
      geom_line(linetype = "dashed", col = "blue") +
      geom_point(aes(x=week, y=m), col = "red") +
      geom_line(aes(x=week, y=m), linetype = "dashed", col = "red") +
      labs(y = "Red: Mean; Blue: Std")

##acf
ts.acf <- acf(X, plot=FALSE)

alpha <- 0.95
conf.lims <- c(-1,1)*qnorm((1 + alpha)/2)/sqrt(ts.acf$n.used)

ts.acf$acf %>% 
  as_tibble() %>% mutate(lags = 1:n()) %>% 
p_4=  ggplot(aes(x=lags, y = V1)) + scale_x_continuous(breaks=seq(0,41,4)) +
  geom_hline(yintercept=conf.lims, lty=2, col='blue') +
  labs(y="Autocorrelations", x="Lag", title= "Time Series, ACF") +
  geom_segment(aes(xend=lags, yend=0)) +geom_point() 

##pacf
ts.pacf <- pacf(X, main=NULL,plot=FALSE)

alpha <- 0.95
conf.lims <- c(-1,1)*qnorm((1 + alpha)/2)/sqrt(ts.pacf$n.used)

ts.pacf$acf %>% 
  as_tibble() %>% mutate(lags = 1:n()) %>%
p_5=ggplot(aes(x=lags, y = V1)) + 
  geom_segment(aes(xend=lags, yend=0)) +geom_point() + 
  scale_x_continuous(breaks=seq(0,41,4))+ 
  geom_hline(yintercept=conf.lims, lty=2, col='blue') +
  labs(y="Partial Autocorrelations", x="Lag", title= "Time Series, PACF")



pdf(paste("plot_data_description", '.pdf', sep = ""), width=12,height=12, paper='special')
ggarrange(sp,                                                 
          ggarrange(bxp, dp, ncol = 2, labels = c("B", "C")), 
          nrow = 2, 
          labels = "A"                                       
) 
dev.off()

##Overdisperse##
over_disperse_Bin = function(s, X){
  
  ind = seq(s, length(X), 52)
  pp = sum(X[ind]) / (7*length(X[ind]))
  
  expected = 7 * pp * (1 - pp)
  obs = var(X[ind])
  
  c(obs, expected )
}

over_disperse_Poi = function(s, X){
  
  ind = seq(s, length(X), 52)
  
  expected = mean(X[ind])
  obs = var(X[ind])
  
  c(obs, expected )
}

over_disperse_plot = function(over_disperse){
  
  M = matrix(rep(0, 2 * 52), ncol = 2)
  
  for (j in 1:52){
    
    M[j,] = over_disperse(j, X)
    
  }
  
  M_df = data.frame(M)
  colnames(M_df) = c("obs", "expected")
  
  ggplot(M_df, aes(x=expected, y=obs)) +
    geom_point(col = "blue") +
    geom_abline(intercept = 0, slope = 1, color="red", 
                linetype="dashed", size=1) +
    labs(x = "Expected Variance", y = "Obs Variane")
  
}

over_disperse_plot(over_disperse_Bin)
over_disperse_plot(over_disperse_Poi)











==> PF_Algorithm_7.R <==
rm(list=ls())
library(MASS)
library(mvtnorm)
library(data.table)
library(ellipse)
library(parallel)
library(matrixcalc)
library(psych)
library(MCMCpack)
library(simex)
library(Matrix)
library(SpatioTemporal)
library(lubridate)
library(truncnorm)
library(matrixStats)
library(numDeriv)


try(setwd(paste(getwd(),"/Dropbox/Robert/Wiley/", sep = "")), silent = TRUE)
try(setwd(paste(getwd())), silent = TRUE)
# setwd("/Users/jiajiekong/dropbox/Robert/" ) #Mac
# setwd("/home/jiajie/Dropbox/Robert/" ) #Linux
# setwd("C:/Users/JiajieKong/Dropbox/Robert") #Windows

# X = dataa #from another file
source("Rainy_Day_Seattle.R")
X = X[1:104]

two_stat_MC = function(a, b){
  
  p_0_l = matrix(rep(0, 7*10), nrow = 7)
  p_1_l = matrix(rep(0, 7*10), nrow = 7)
  
  p_0_l[1,2] = a
  p_0_l[1,3] = 1 - a
  p_1_l[1,2] = 1 - b 
  p_1_l[1,3] = b
  
  for (l in 2:7){
    for (k in 0:l){
      
      p_0_l[l, k + 2] = a * p_0_l[l - 1, k + 2] + (1 - a) * p_1_l[l - 1, k + 1]
      p_1_l[l, k + 2] = b * p_1_l[l - 1, k + 1] + (1 - b) * p_0_l[l - 1, k + 2]
    }
  }
  
  return(list(p_0 = p_0_l, p_1 = p_1_l))
}

General_Possion_Truncated = function(mu, sig_2){
  
  lambda = 1 - sqrt(mu / sig_2)
  theta = mu * sqrt(mu / sig_2)
  
  prob_GP = function(x){
    
    theta * (theta + lambda * x)^(x - 1) * exp(-theta - lambda*x) / factorial(x)
    
  }
  
  prob_0_to_7 = prob_GP(0:7)
  
  const = sum(prob_0_to_7)
  
  prob_0_to_7_Truncated = prob_0_to_7 / const
  prob_0_to_7_Truncated[8] = 1 - sum(prob_0_to_7_Truncated[1:7])
  prob_0_to_7_Truncated
  
}

obj_function = function(par_star, X, model_select, Rp, org){ 
  
  model_output = model_select(par_star, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par
  Test_Pass = model_output$test_pass
  
  if (Test_Pass == FALSE){
    
    FF = -1e22
    par = round(par, 3)
    print(paste(FF, par[1], par[2], par[3], par[4]))
    return(FF)
    
  }
  
  TT = 52
  N = dim(Rp)[1]
  W_I = rep(0, N)
  Z = rep(0, length(X))
  w = rep(0, length(X))
  epsilon = rep(0, length(X))
  log_w = rep(0, length(X))
  log_wt = rep(0, N)
  
  for (i in 1:N){
    
    ##initiate 0##
    P_C_1 = p(1)$PC_1
    phi_1 = phi(1)
    Z[1] = qtruncnorm(Rp[i,1], a = P_C_1[X[1] + 1], b = P_C_1[X[1] + 2], mean = 0, sd = 1)
    w[1] = 1
    P_x1 = pnorm(P_C_1[X[1] + 2]) - pnorm(P_C_1[X[1] + 1])
    log_w[1] = 0
    
    for (t in 2:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      ##step 1, find Z_hat##
      Z_hat = Z[t-1] * phi_v
      
      ##step 2, find epsolon##
      lowbound = (P_C[X[t] + 1] - Z_hat) / sigma_v
      upbound  = (P_C[X[t] + 2] - Z_hat) / sigma_v
      epsilon[t] = qtruncnorm(Rp[i,t], a = lowbound, b = upbound, mean = 0, sd = 1)
      
      ##step 3, update Z##
      Z[t] = Z_hat + sigma_v * epsilon[t]
      
      ##step 4, update w##
      w_Z = pnorm(upbound) - pnorm(lowbound)
      # w[t] = w[t - 1] * w_Z
      log_w[t] = log_w[t - 1] + log(w_Z)
      
      
    }
    
    log_wt[i] = log_w[length(X)]
    
  }
  
  par = round(par, 3)
  
  FF = log(P_x1) - log(N) + logSumExp(log_wt)
  
  print(paste(FF, par[1], par[2], par[3], par[4], par[5], par[6], par[7], par[8], par[9]))
  
  FF
}

obj_function_Model_Check = function(par_star, X, model_select, org){ #par is vector of 6
  
  model_output = model_select(par_star, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par

  TT = 52
  N = 50
  W_I = rep(0, N)
  Z = rep(0, length(X))
  w = rep(0, length(X))
  epsilon = rep(0, length(X))
  log_w = rep(0, length(X))
  log_wt = rep(0, N)
  
  P_y = array(rep(0, N * length(X) * 8), dim = c(8, length(X), N))
  
  for (i in 1:N){
    
    ##initiate 0##
    P_C_1 = p(1)$PC_1
    phi_1 = phi(1)
    Z[1] = rtruncnorm(1, a = P_C_1[X[1] + 1], b = P_C_1[X[1] + 2], mean = 0, sd = 1)
    w[1] = 1
    P_x1 = pnorm(P_C_1[X[1] + 2]) - pnorm(P_C_1[X[1] + 1])
    log_w[1] = 0
    
    Z_hat = 0 ##marginal expectation for the first Obs
    P_y[, 1, i] = pnorm((P_C_1[2:9] - Z_hat)/ 1) - pnorm((P_C_1[1:8] - Z_hat)/ 1)
    
    for (t in 2:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      ##step 1, find Z_hat##
      Z_hat = Z[t-1] * phi_v
      
      ##step 2, find epsolon##
      lowbound = (P_C[X[t] + 1] - Z_hat) / sigma_v
      upbound  = (P_C[X[t] + 2] - Z_hat) / sigma_v
      epsilon[t] = rtruncnorm(1, a = lowbound, b = upbound, mean = 0, sd = 1)
      
      ##step 3, update Z##
      Z[t] = Z_hat + sigma_v * epsilon[t]
      
      ##step 4, update w##
      w_Z = pnorm(upbound) - pnorm(lowbound)
      # w[t] = w[t - 1] * w_Z
      log_w[t] = log_w[t - 1] + log(w_Z)
      
      ##This part for PIT use##
      for (k in 0:7){
        
        lowbound = (P_C[k + 1] - Z_hat) / sigma_v
        upbound  = (P_C[k + 2] - Z_hat) / sigma_v
        P_y[k + 1, t, i] = pnorm(upbound) - pnorm(lowbound)
        
      }
    }
  }
  
  P_y_hat = matrix(rep(0, 8 * length(X)), nrow = 8)
  
  for (j in 1:N){
    
    P_y_hat = P_y_hat + P_y[,,j]
    
  }
  
  P_y_hat = apply(P_y_hat / N, MARGIN = 2, cumsum)
  P_y_hat[8,] = 1
  P_y_hat = rbind(rep(0, length(X)), P_y_hat)
  
  return(P_y_hat = P_y_hat)
}

res_calculation = function(X, par, model_select, org){
  
  TT = 52
  
  model_output = model_select(par, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par

  z_hat_cal = function(X, par, p, phi){
    
    Z_t = rep(0, length(X))
    
    for (t in 1:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      P_C_2 = p(v)$PC_2
      Z_t[t] = (exp(-P_C[X[t] + 1]^2/2) - exp(-P_C[X[t] + 2]^2/2))/
        (sqrt(2*pi) * (P_C_2[X[t] + 2] - P_C_2[X[t] + 1]))
      
    }
    
    epsilon_t = rep(0, length(X) - 1)

    for (t in 2:length(X)){
  
      epsilon_t[t] =  (Z_t[t] - Z_t[t-1] * phi(v)) / sqrt(1 - phi(v)^2)

    }
    
    return(list(Z_hat = Z_t, epsilon_t_hat = epsilon_t))
  }
  
  z_hat_cal(X, par, p, phi)
  
}

F_bar = function(u, P_y_hat, X){
  
  F_t = function(u, y, t, P_y_hat){
    
    if (u <= P_y_hat[y + 1,t]){
      F_t_u_y = 0
    }else if (u >= P_y_hat[y+2,t]){
      F_t_u_y = 1
    }else{
      F_t_u_y = (u - P_y_hat[y+1, t]) / (P_y_hat[y+2, t] - P_y_hat[y+1, t])
    }
    
    F_t_u_y
  }
  
  kk = 0
  
  for (t in 1:length(X)){
    
    kk = F_t(u, X[t], t, P_y_hat) + kk
    
  }
  
  kk / (length(X))
}

model = list()

model[[1]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else{
    par = rep(0, 4)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4])) / pi * 2
    
    if ((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
      
    probability = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
      
    C = pbinom(0:7, size = 7, prob = probability) ##return C_0 to C_7
      
    PC_1 = c(-Inf, qnorm(C))
    PC_2 = c(0, C)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
    
  phi = function(v){
      
    par[4] 
      
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
  
}

model[[2]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else{
    par = rep(0, 4)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4])) / pi * 2
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    
    if (((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) ||
        ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    probability = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    
    C = pbinom(0:7, size = 7, prob = probability) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C))
    PC_2 = c(0, C)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
  }
  

  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
  
}

model[[3]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else {
    par = rep(0, 7)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4]) + pi/2) / pi * 1
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    par[7] = (atan(par_star[7])) / pi * 2
    
    if (((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) || 
        ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    a = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    b = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    two_stat_MC_result = two_stat_MC(a, b)
    two_stat_MC_den = a/(a + b)*two_stat_MC_result$p_0[7, 2:9] + 
      b/(a + b)*two_stat_MC_result$p_1[7, 2:9]
    
    C = cumsum(two_stat_MC_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] 
    
  }

  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[4]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 9)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4]) + pi/2) / pi * 1
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    par[7] = (atan(par_star[7])) / pi * 2
    par[8] = (atan(par_star[8])) / pi * 2
    par[9] = (atan(par_star[9]) + pi/2) / pi * 52
    
    if ((((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) || 
         ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))) ||
        ((abs(par[7] + par[8]) > 1) || (abs(par[7] - par[8]) > 1))){
      
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  
  p = function(v){
    
    a = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    b = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    two_stat_MC_result = two_stat_MC(a, b)
    two_stat_MC_den = a/(a + b)*two_stat_MC_result$p_0[7, 2:9] + 
      b/(a + b)*two_stat_MC_result$p_1[7, 2:9]
    
    C = cumsum(two_stat_MC_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] + par[8] * cos((2*pi*(v - par[9]))/ 52)
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[5]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 7)
    par[1] = exp(par_star[1])
    par[2] = exp(par_star[2])
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52 #
    par[4] = exp(par_star[4])
    par[5] = exp(par_star[5])
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52 #
    par[7] = (atan(par_star[7])) / pi * 2
    
    if ((((par[1] + par[2]) < 0) || ((par[1] - par[2]) < 0)) || 
        (((par[4] + par[5]) < 0) || ((par[4] - par[5]) < 0))){
      # (sum(GPT_test(0:51)) != 52)){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }

  
  p = function(v){
    
    mu = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    sig_2 = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    GPT_den = General_Possion_Truncated(mu, sig_2)
    
    C = cumsum(GPT_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] 
    
  }

  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[6]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 7)
    par[1] = exp(par_star[1])
    par[2] = exp(par_star[2])
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52 #
    par[4] = exp(par_star[4])
    par[5] = exp(par_star[5])
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52 #
    par[7] = (atan(par_star[7])) / pi * 2
    par[8] = (atan(par_star[8])) / pi * 2
    par[9] = (atan(par_star[9]) + pi/2) / pi * 52
    
    if ((((par[1] + par[2]) < 0) || ((par[1] - par[2]) < 0)) || 
        (((par[4] + par[5]) < 0) || ((par[4] - par[5]) < 0))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  
  p = function(v){
    
    mu = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    sig_2 = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    GPT_den = General_Possion_Truncated(mu, sig_2)
    
    C = cumsum(GPT_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] + par[8] * cos((2*pi*(v - par[9]))/ 52)
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

para_int = list()

para_int[[1]] = c(tan((0.436 * pi) - pi/2),
             tan((0.225 * pi / 2)),
             tan((3.437 * pi / 52 - pi/2)),
             tan((0.1 * pi / 2)))

para_int[[2]] = c(tan((0.436 * pi) - pi/2),
                  tan((0.225 * pi / 2)),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.238 * pi / 2)),
                  tan((0 * pi / 2)),
                  tan((10 * pi / 52 - pi/2)))

para_int[[3]] = c(tan((0.436 * pi) - pi/2),
               tan((0.225 * pi / 2)),
               tan((3.437 * pi / 52 - pi/2)),
               tan((0.436 * pi) - pi/2),
               tan((0.225 * pi / 2)),
               tan((3.437 * pi / 52 - pi/2)),
               tan((0.1 * pi / 2)))

para_int[[4]] = c(tan((0.704 * pi) - pi/2),
               tan((-.122 * pi / 2)),
               tan((3.216 * pi / 52 - pi/2)),
               tan((0.645 * pi) - pi/2),
               tan((0.159 * pi / 2)),
               tan((3.246 * pi / 52 - pi/2)),
               tan((0.238 * pi / 2)),
               tan((0 * pi / 2)),
               tan((10 * pi / 52 - pi/2)))

para_int[[5]] = c(log(3),
               log(1),
               tan((3.437 * pi / 52 - pi/2)),
               log(4.5),
               log(1.2),
               tan((3.437 * pi / 52 - pi/2)),
               tan((0.1 * pi / 2)))

para_int[[6]] = c(log(3),
               log(1.5),
               tan((3.437 * pi / 52 - pi/2)),
               log(3.7),
               log(0.85),
               tan((3.6 * pi / 52 - pi/2)),
               tan((0.19 * pi / 2)),
               tan((0 * pi / 2)),
               tan((10 * pi / 52 - pi/2)))


# par[1] = (atan(par[1]) + pi/2) / pi * 1
# par[2] = (atan(par[2])) / pi * 2
# par[3] = (atan(par[3]) + pi/2) / pi * 52
# par[4] = (atan(par[4])) / pi * 2
# par[5] = (atan(par[5])) / pi * 2
# par[6] = (atan(par[6]) + pi/2) / pi * 52


main = function(X, model_select, para_int_select, N, TT){
 
  Rp = matrix(runif(TT * N), nrow = N)
  
  system.time({
    MLE_1 = optim(para_int_select, obj_function, 
                  X = X, model_select = model_select, Rp = Rp, org = FALSE,
                  method = "BFGS", control = list(factr = 1e7, fnscale=-1))
    
    MLE_1$par_est = model_select(MLE_1$par, org = FALSE)$par
    
    MLE_1$hessian_2 = hessian(func = obj_function, MLE_1$par_est, org = TRUE,
                              X = X, model_select = model_select, Rp = Rp)
  })
  
  MLE_1
}


Model_Checking = function(MLE_1, model_select){
  
  res = res_calculation(X, MLE_1$par, model_select, org = FALSE)
  res$P_y_hat = obj_function_Model_Check(MLE_1$par, X, model_select, org = FALSE)
  
  return(res)
}


plot_res = function(res){
  plot(res$epsilon_t_hat, type = 'l', main = 'Residual Series')
  hist(res$epsilon_t_hat, col = 'lightblue')
  acf(res$epsilon_t_hat)
  pacf(res$epsilon_t_hat)
  grid = seq(0, 1, length.out = 11)
  tt = rep(0, 11)
  for (j in 1:length(grid)){
    tt[j] = F_bar(grid[j], res$P_y_hat, X)
  }
  plot(grid[2:length(grid)], diff(tt), type = "S", ylim = c(0, .2), main = "Model Checking")
  abline(a = .1, b = 0, col = "red", lty = 2)
}


MLE = list()
res = list()


for (j in 1:6){
  
  MLE[[j]] = main(X, model[[j]], para_int[[j]], N = 5e2, TT = 104)
  res[[j]] = Model_Checking(MLE[[j]], model[[j]])
  
  MLE[[j]]$res = res[[j]]
  MLE[[j]]$se = sqrt(diag(solve(-MLE[[j]]$hessian_2)))
  
}


##begin to make comparison
pdf(paste("plot_result", '.pdf', sep = ""), 
    width=12,height=12, paper='special')
par(mfrow=c(6,5))
for (j in 1:6){
  plot_res(MLE[[j]]$res)
}
dev.off()

saveRDS(MLE, file = "result_2")


##simulation_begin_##
#Model_1_Bin and AR(1)
simulation_model = function(model_select, par, NN, TT){ #NN = 200
  
  model_output = model_select(par, org = TRUE)
  p = model_output$p
  phi = model_output$phi

  X_simulate = matrix(rep(0, NN * TT), nrow = NN)
  Z_simulate = matrix(rep(0, NN * TT), nrow = NN)
  
  for (i in 1:NN){
    
    Z_simulate[i,1] = rnorm(1)
    X_simulate[i,1] = sum(pnorm(Z_simulate[i,1]) > p(1)$PC_2 ) - 1
    
    for (j in 2:TT){
      
      v = j %% 52
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      Z_simulate[i,j] = phi_v * Z_simulate[i,j-1] + sigma_v * rnorm(1)
      X_simulate[i,j] = sum(pnorm(Z_simulate[i,j]) > p(v)$PC_2 ) - 1
    }

  }
  
  return(X_simulate)
}

simulation_learn = function(model_select, par_int, NN, TT, simulate_data){
  
  simulation_MLE = matrix(rep(0, NN * length(par_int)), ncol = length(par_int))
  
  for (j in 1:NN){
    
    cc = main(simulate_data[j,], model_select, par_int, N = 1e2, TT = TT)
    simulation_MLE[j,] = cc$par_est
    
  }
  
  return(simulation_MLE)
}

simulation_data = list()
simulation_MLE = list()

for (j in 1:6) {
  
  simulation_data[[j]] = simulation_model(model[[j]], par_int_ss[[j]], 1e2, 104)
  simulation_MLE[[j]] = simulation_learn(model[[j]], par_int_simu[[j]], 1e2, 104, 
                                         simulation_data[[j]])
  
}

simulation_data[[3]] = simulation_model(model[[3]], par_int_ss[[3]], 1e2, 104)
simulation_MLE[[3]] = simulation_learn(model[[3]], par_int_simu[[3]], 1e2, 104, 
                                       simulation_data[[3]])
simulation_data[[4]] = simulation_model(model[[4]], par_int_ss[[4]], 1e2, 104)
simulation_MLE[[4]] = simulation_learn(model[[4]], par_int_simu[[4]], 1e2, 104, 
                                       simulation_data[[4]])
simulation_data[[5]] = simulation_model(model[[5]], par_int_ss[[5]], 1e2, 104)
simulation_MLE[[5]] = simulation_learn(model[[5]], par_int_simu[[5]], 1e2, 104, 
                                       simulation_data[[5]])
simulation_data[[6]] = simulation_model(model[[6]], par_int_ss[[6]], 1e2, 104)
simulation_MLE[[6]] = simulation_learn(model[[6]], par_int_simu[[6]], 1e2, 104, 
                                       simulation_data[[6]])


par_int_simu = list()
par_int_ss = list()

par_int_ss[[1]] = c(.5, .2, 20, .3)
par_int_simu[[1]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)))

par_int_ss[[2]] = c(.5, .2, 20, .3, .2, 10)
par_int_simu[[2]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)),
                      tan((0.2 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))

par_int_ss[[3]] = c(.5, .2, 20, .4, .1, 10, .3)
par_int_simu[[3]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.4 * pi) - pi/2),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)))

par_int_ss[[4]] = c(.5, .2, 20, .4, .1, 10, .3, .15, 10)
par_int_simu[[4]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.4 * pi) - pi/2),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)),
                      tan((0.15 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))

par_int_ss[[5]] = c(3, 1, 10, 4.5, 1.5, 15, .2)
par_int_simu[[5]] = c(log(3),
                      log(1),
                      tan((10 * pi / 52 - pi/2)),
                      log(4.5),
                      log(1.5),
                      tan((15 * pi / 52 - pi/2)),
                      tan((0.2 * pi / 2)))

par_int_ss[[6]] = c(3, 1, 10, 4.5, 1.5, 15, .2, .1, 10)
par_int_simu[[6]] = c(log(3),
                      log(1.5),
                      tan((10 * pi / 52 - pi/2)),
                      log(4.5),
                      log(1.5),
                      tan((15 * pi / 52 - pi/2)),
                      tan((0.2 * pi / 2)),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))









==> Rainy_Day_Seattle.R <==
rm(list=ls())
library(MASS)
library(mvtnorm)
library(data.table)
library(ellipse)
library(parallel)
library(matrixcalc)
library(psych)
library(MCMCpack)
library(simex)
library(Matrix)
library(SpatioTemporal)
library(lubridate)


setwd(getwd())

mydata <- read.csv("data_2.csv", header=TRUE, sep=",")

tt = rep(0, dim(mydata)[1])

for (j in 1:dim(mydata)[1]){
  
  if (!is.na(mydata[j,4])){
    if (!(mydata[j, 4] == 0)){
      tt[j] = 1
    }
  }
}

mydata = cbind(mydata, tt)


week_sum = function(dataa){
  
  n = length(dataa)
  m = floor(n/7)
  
  s = rep(0, m)
  
  for (j in 1:m){
    
    s[j] = sum(dataa[(j*7-6):(j*7)])
    
  }
  
  return(s)
}


j = 1; i = 1


for (years in 2000:2019){
  
  sel = as.numeric(substr(mydata[,3], 1, 4)) == years
  
  z = week_sum(mydata[sel,7])
  
  beg_week = 53 - length(z)
  
  label = paste(years,"-",beg_week:52, sep = "")
  
  j = c(j, z)
  
  i = c(i, label)
  
}


result <- data.frame("count" = j[-1], "data" = i[-1], "normalized" = rep(0, 1040))

##normalize##

for (j in 1:52){
  
  select_item = result[seq(j, 1040, 52), 1]
  
  normallized_result = (select_item - mean(select_item)) / sd(select_item)
  
  result[seq(j, 1040, 52), 3] = normallized_result
  
}

X <- result[,1]

# ##histogram##
# pdf(paste("hist_weekly_data", '.pdf', sep = ""), width=16,height=30, paper='special')
# par(mfrow = c(9, 6))
# for (j in 1:52){
#   
#   hist(result[seq(j, 1040, 52),1], 
#        xlab = paste("week:", j),
#        xlim = c(0, 7))
#   
# }
# dev.off()
# 
# k = rep(0, 52)
# for (j in 1:52){
#   k[j] = mean(result[seq(j, 1040, 52), 1])
# }
# 
# 
# pdf(paste("weekly_mean_plot", '.pdf', sep = ""), width=8,height=6, paper='special')
# plot(ts(k))
# dev.off()
# 
# 
# 
# 
# 
# tes = ts(result[521:1040,1], freq=365.25/7, start=decimal_date(ymd("2000-01-01")))
# plot(tes)
# 
# acf(result[1:1040,3])
# 
# 
# ##save plot##
# pdf(paste("plot_new_weekly_data", '.pdf', sep = ""), width=12,height=8, paper='special')
# tes = ts(result[521:1040,1], freq=365.25/7, start=decimal_date(ymd("2010-01-01")))
# plot(tes, ylab = "weekly count")
# dev.off()
# 
# pdf(paste("plot_new_standardize_weekly_data", '.pdf', sep = ""), width=12,height=8, paper='special')
# tes = ts(result[521:1040,3], freq=365.25/7, start=decimal_date(ymd("2010-01-01")))
# plot(tes, ylab = "standardized weekly count")
# dev.off()
# 
# pdf(paste("plot_acf_standardize_weekly_data", '.pdf', sep = ""), width=12,height=8, paper='special')
# acf(result[521:1040,3], ylab = "autocorrelation")
# dev.off()
# 
# 
# 
# 
# time_series = paste(substr(mydata[,4], 7, 10), substr(mydata[,4], 1, 2), sep = "")
# 
# data_format = function(ts){
#   
#   ts_table = as.data.frame(table(ts))
#   ts_table[,1] = as.numeric(as.character(ts_table[,1]))
#   
#   data_range = 201003:201012
#   
#   for (i in 1:9){data_range = c(data_range, (201001+i*100):(201012+i*100))}
#   
#   data_range = c(data_range, 202001:202003)
#   
#   M_info = cbind(1:length(data_range), data_range, 
#                  matrix(rep(0, length(data_range)), ncol = 1))
#   
#   for (i in 1:dim(ts_table)[1]){
#     
#     aa = data_range == ts_table[i, 1]
#     
#     M_info[aa,3] = ts_table[i, 2]
#     
#   }
#   
#   
#   
#   
#   colnames(M_info) = c("ID", "data", "freq")
#   
#   return(M_info)
# }
# 
# t_data = data_format(time_series)
# 
# # save a numeric vector containing 121 monthly observations
# # from Mar 2010 to Mar 2020 as a time series object
# myts <- ts(t_data[,3], start=c(2010, 3), end=c(2020, 3), frequency=12)
# # Seasonal decomposition
# fit <- stl(myts, s.window="period")
# 
# s_para = matrix(rep(0, 2*12), ncol = 2)
# m_data = list()
# t_data = cbind(t_data, rep(0, dim(t_data)[1]))
# 
# for (m in 1:12){
#   
#   kk = t_data[seq(m,dim(t_data)[1], 12), 3]
#   t_data[seq(m,dim(t_data)[1], 12), 4] = (kk - mean(kk)) / sd(kk)
#   s_para[m, 1] = mean(kk)
#   s_para[m, 2] = sd(kk)
#   m_data[[m]] = kk
#   
# }
# 
# t_data[is.nan(t_data[,4]), 4] = 0  #standared 
# 
# 
# 
# ###standardrize ##
# myts_2 <- ts(t_data[,4], start=c(2010, 3), end=c(2020, 3), frequency=12)
# par(mfrow = c(1, 1))
# 
# 
# ###Find correlation of time serise###
# pdf(paste("plot_hist", '.pdf', sep = ""), width=10,height=13, paper='special')
# par(mfrow = c(4,3 ))
# mon = c("Mar", "Apr", "May", "Jun", "Jul", "Aug", 
#         "Sep", "Oct", "Nov", "Dec", "Jan", "Feb")
# 
# for (m in 1:12){
#   hist(m_data[[m]], breaks = 20, main = mon[m], 
#        xlab = paste("mean:", round(s_para[m,1],2), ",  sd:", round(s_para[m,2]),sep = ""))
# }
# dev.off()
# 
# pdf(paste("plot_Standard_TS", '.pdf', sep = ""), width=12,height=8, paper='special')
# plot(myts_2, ylab = "Seasonal standardized data")
# dev.off()
# 
# pdf(paste("plot_ACF", '.pdf', sep = ""), width=12,height=8, paper='special')
# acf(t_data[,4])
# dev.off()
# 
# 
# 
# 
# 
# pdf(paste("plot_data", '.pdf', sep = ""), width=27,height=8, paper='special')
# plot(myts, ylab = "Tornado Count")
# dev.off()
# 
# pdf(paste("plot_Seasonal_Analysis_1", '.pdf', sep = ""), width=8,height=8, paper='special')
# plot(fit, main = "Seasonal Analysis")
# dev.off()
# 
# pdf(paste("plot_Seasonal_Analysis_2", '.pdf', sep = ""), width=8,height=8, paper='special')
# monthplot(myts, ylab = "Tornado Count", main = "Seasonal Analysis")
# dev.off()
# 
# 
# # additional plots
# seasonplot(myts)




==> simulation_R.R <==
rm(list=ls())
library(MASS)
library(mvtnorm)
library(data.table)
library(ellipse)
library(parallel)
library(matrixcalc)
library(psych)
library(MCMCpack)
library(simex)
library(Matrix)
library(SpatioTemporal)
library(lubridate)
library(truncnorm)
library(matrixStats)
library(numDeriv)


try(setwd(paste(getwd(),"/Dropbox/Robert/Wiley/", sep = "")), silent = TRUE)
try(setwd(paste(getwd())), silent = TRUE)
# setwd("/Users/jiajiekong/dropbox/Robert/" ) #Mac
# setwd("/home/jiajie/Dropbox/Robert/" ) #Linux
# setwd("C:/Users/JiajieKong/Dropbox/Robert") #Windows

# X = dataa #from another file
source("Rainy_Day_Seattle.R")
X = X[1:104]

two_stat_MC = function(a, b){
  
  p_0_l = matrix(rep(0, 7*10), nrow = 7)
  p_1_l = matrix(rep(0, 7*10), nrow = 7)
  
  p_0_l[1,2] = a
  p_0_l[1,3] = 1 - a
  p_1_l[1,2] = 1 - b 
  p_1_l[1,3] = b
  
  for (l in 2:7){
    for (k in 0:l){
      
      p_0_l[l, k + 2] = a * p_0_l[l - 1, k + 2] + (1 - a) * p_1_l[l - 1, k + 1]
      p_1_l[l, k + 2] = b * p_1_l[l - 1, k + 1] + (1 - b) * p_0_l[l - 1, k + 2]
    }
  }
  
  return(list(p_0 = p_0_l, p_1 = p_1_l))
}

General_Possion_Truncated = function(mu, sig_2){
  
  lambda = 1 - sqrt(mu / sig_2)
  theta = mu * sqrt(mu / sig_2)
  
  prob_GP = function(x){
    
    theta * (theta + lambda * x)^(x - 1) * exp(-theta - lambda*x) / factorial(x)
    
  }
  
  prob_0_to_7 = prob_GP(0:7)
  
  const = sum(prob_0_to_7)
  
  prob_0_to_7_Truncated = prob_0_to_7 / const
  prob_0_to_7_Truncated[8] = 1 - sum(prob_0_to_7_Truncated[1:7])
  prob_0_to_7_Truncated
  
}

Possion_Reg = function(lambda){
  
  prob_0_to_100 = dpois(1:100)
  
  const = sum(prob_0_to_7)
  
  prob_0_to_100_Truncated = prob_0_to_7 / const
  prob_0_to_7_Truncated[8] = 1 - sum(prob_0_to_7_Truncated[1:7])
  prob_0_to_7_Truncated
  
}



obj_function = function(par_star, X, model_select, Rp, org){ 
  
  model_output = model_select(par_star, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par
  Test_Pass = model_output$test_pass
  
  if (Test_Pass == FALSE){
    
    FF = -1e22
    par = round(par, 3)
    print(paste(FF, par[1], par[2], par[3], par[4]))
    return(FF)
    
  }
  
  TT = 52
  N = dim(Rp)[1]
  W_I = rep(0, N)
  Z = rep(0, length(X))
  w = rep(0, length(X))
  epsilon = rep(0, length(X))
  log_w = rep(0, length(X))
  log_wt = rep(0, N)
  
  for (i in 1:N){
    
    ##initiate 0##
    P_C_1 = p(1)$PC_1
    phi_1 = phi(1)
    Z[1] = qtruncnorm(Rp[i,1], a = P_C_1[X[1] + 1], b = P_C_1[X[1] + 2], mean = 0, sd = 1)
    w[1] = 1
    P_x1 = pnorm(P_C_1[X[1] + 2]) - pnorm(P_C_1[X[1] + 1])
    log_w[1] = 0
    
    for (t in 2:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      ##step 1, find Z_hat##
      Z_hat = Z[t-1] * phi_v
      
      ##step 2, find epsolon##
      lowbound = (P_C[X[t] + 1] - Z_hat) / sigma_v
      upbound  = (P_C[X[t] + 2] - Z_hat) / sigma_v
      epsilon[t] = qtruncnorm(Rp[i,t], a = lowbound, b = upbound, mean = 0, sd = 1)
      
      ##step 3, update Z##
      Z[t] = Z_hat + sigma_v * epsilon[t]
      
      ##step 4, update w##
      w_Z = pnorm(upbound) - pnorm(lowbound)
      # w[t] = w[t - 1] * w_Z
      log_w[t] = log_w[t - 1] + log(w_Z)
      
      
    }
    
    log_wt[i] = log_w[length(X)]
    
  }
  
  par = round(par, 3)
  
  FF = log(P_x1) - log(N) + logSumExp(log_wt)
  
  print(paste(FF, par[1], par[2], par[3], par[4], par[5], par[6], par[7], par[8], par[9]))
  
  FF
}

obj_function_Model_Check = function(par_star, X, model_select, org){ #par is vector of 6
  
  model_output = model_select(par_star, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par
  
  TT = 52
  N = 50
  W_I = rep(0, N)
  Z = rep(0, length(X))
  w = rep(0, length(X))
  epsilon = rep(0, length(X))
  log_w = rep(0, length(X))
  log_wt = rep(0, N)
  
  P_y = array(rep(0, N * length(X) * 8), dim = c(8, length(X), N))
  
  for (i in 1:N){
    
    ##initiate 0##
    P_C_1 = p(1)$PC_1
    phi_1 = phi(1)
    Z[1] = rtruncnorm(1, a = P_C_1[X[1] + 1], b = P_C_1[X[1] + 2], mean = 0, sd = 1)
    w[1] = 1
    P_x1 = pnorm(P_C_1[X[1] + 2]) - pnorm(P_C_1[X[1] + 1])
    log_w[1] = 0
    
    Z_hat = 0 ##marginal expectation for the first Obs
    P_y[, 1, i] = pnorm((P_C_1[2:9] - Z_hat)/ 1) - pnorm((P_C_1[1:8] - Z_hat)/ 1)
    
    for (t in 2:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      ##step 1, find Z_hat##
      Z_hat = Z[t-1] * phi_v
      
      ##step 2, find epsolon##
      lowbound = (P_C[X[t] + 1] - Z_hat) / sigma_v
      upbound  = (P_C[X[t] + 2] - Z_hat) / sigma_v
      epsilon[t] = rtruncnorm(1, a = lowbound, b = upbound, mean = 0, sd = 1)
      
      ##step 3, update Z##
      Z[t] = Z_hat + sigma_v * epsilon[t]
      
      ##step 4, update w##
      w_Z = pnorm(upbound) - pnorm(lowbound)
      # w[t] = w[t - 1] * w_Z
      log_w[t] = log_w[t - 1] + log(w_Z)
      
      ##This part for PIT use##
      for (k in 0:7){
        
        lowbound = (P_C[k + 1] - Z_hat) / sigma_v
        upbound  = (P_C[k + 2] - Z_hat) / sigma_v
        P_y[k + 1, t, i] = pnorm(upbound) - pnorm(lowbound)
        
      }
    }
  }
  
  P_y_hat = matrix(rep(0, 8 * length(X)), nrow = 8)
  
  for (j in 1:N){
    
    P_y_hat = P_y_hat + P_y[,,j]
    
  }
  
  P_y_hat = apply(P_y_hat / N, MARGIN = 2, cumsum)
  P_y_hat[8,] = 1
  P_y_hat = rbind(rep(0, length(X)), P_y_hat)
  
  return(P_y_hat = P_y_hat)
}

res_calculation = function(X, par, model_select, org){
  
  TT = 52
  
  model_output = model_select(par, org)
  p = model_output$p
  phi = model_output$phi
  par = model_output$par
  
  z_hat_cal = function(X, par, p, phi){
    
    Z_t = rep(0, length(X))
    
    for (t in 1:length(X)){
      
      v = t %% 52
      P_C = p(v)$PC_1
      P_C_2 = p(v)$PC_2
      Z_t[t] = (exp(-P_C[X[t] + 1]^2/2) - exp(-P_C[X[t] + 2]^2/2))/
        (sqrt(2*pi) * (P_C_2[X[t] + 2] - P_C_2[X[t] + 1]))
      
    }
    
    epsilon_t = rep(0, length(X) - 1)
    
    for (t in 2:length(X)){
      
      epsilon_t[t] =  (Z_t[t] - Z_t[t-1] * phi(v)) / sqrt(1 - phi(v)^2)
      
    }
    
    return(list(Z_hat = Z_t, epsilon_t_hat = epsilon_t))
  }
  
  z_hat_cal(X, par, p, phi)
  
}

F_bar = function(u, P_y_hat, X){
  
  F_t = function(u, y, t, P_y_hat){
    
    if (u <= P_y_hat[y + 1,t]){
      F_t_u_y = 0
    }else if (u >= P_y_hat[y+2,t]){
      F_t_u_y = 1
    }else{
      F_t_u_y = (u - P_y_hat[y+1, t]) / (P_y_hat[y+2, t] - P_y_hat[y+1, t])
    }
    
    F_t_u_y
  }
  
  kk = 0
  
  for (t in 1:length(X)){
    
    kk = F_t(u, X[t], t, P_y_hat) + kk
    
  }
  
  kk / (length(X))
}

model = list()

model[[1]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else{
    par = rep(0, 4)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4])) / pi * 2
    
    if ((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    probability = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    
    C = pbinom(0:7, size = 7, prob = probability) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C))
    PC_2 = c(0, C)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[4] 
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
  
}

model[[2]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else{
    par = rep(0, 4)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4])) / pi * 2
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    
    if (((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) ||
        ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    probability = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    
    C = pbinom(0:7, size = 7, prob = probability) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C))
    PC_2 = c(0, C)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
  }
  
  
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
  
}

model[[3]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else {
    par = rep(0, 7)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4]) + pi/2) / pi * 1
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    par[7] = (atan(par_star[7])) / pi * 2
    
    if (((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) || 
        ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    a = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    b = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    two_stat_MC_result = two_stat_MC(a, b)
    two_stat_MC_den = a/(a + b)*two_stat_MC_result$p_0[7, 2:9] + 
      b/(a + b)*two_stat_MC_result$p_1[7, 2:9]
    
    C = cumsum(two_stat_MC_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] 
    
  }
  
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[4]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 9)
    par[1] = (atan(par_star[1]) + pi/2) / pi * 1
    par[2] = (atan(par_star[2])) / pi * 2
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4]) + pi/2) / pi * 1
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    par[7] = (atan(par_star[7])) / pi * 2
    par[8] = (atan(par_star[8])) / pi * 2
    par[9] = (atan(par_star[9]) + pi/2) / pi * 52
    
    if ((((abs(par[1] + par[2]) > 1) || (abs(par[1] - par[2]) > 1)) || 
         ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))) ||
        ((abs(par[7] + par[8]) > 1) || (abs(par[7] - par[8]) > 1))){
      
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  
  p = function(v){
    
    a = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    b = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    two_stat_MC_result = two_stat_MC(a, b)
    two_stat_MC_den = a/(a + b)*two_stat_MC_result$p_0[7, 2:9] + 
      b/(a + b)*two_stat_MC_result$p_1[7, 2:9]
    
    C = cumsum(two_stat_MC_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] + par[8] * cos((2*pi*(v - par[9]))/ 52)
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[5]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 7)
    par[1] = exp(par_star[1])
    par[2] = exp(par_star[2])
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52 #
    par[4] = exp(par_star[4])
    par[5] = exp(par_star[5])
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52 #
    par[7] = (atan(par_star[7])) / pi * 2
    
    if ((((par[1] + par[2]) < 0) || ((par[1] - par[2]) < 0)) || 
        (((par[4] + par[5]) < 0) || ((par[4] - par[5]) < 0))){
      # (sum(GPT_test(0:51)) != 52)){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  
  p = function(v){
    
    mu = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    sig_2 = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    GPT_den = General_Possion_Truncated(mu, sig_2)
    
    C = cumsum(GPT_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] 
    
  }
  
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[6]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  }else{
    par = rep(0, 7)
    par[1] = exp(par_star[1])
    par[2] = exp(par_star[2])
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52 #
    par[4] = exp(par_star[4])
    par[5] = exp(par_star[5])
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52 #
    par[7] = (atan(par_star[7])) / pi * 2
    par[8] = (atan(par_star[8])) / pi * 2
    par[9] = (atan(par_star[9]) + pi/2) / pi * 52
    
    if ((((par[1] + par[2]) < 0) || ((par[1] - par[2]) < 0)) || 
        (((par[4] + par[5]) < 0) || ((par[4] - par[5]) < 0))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  
  p = function(v){
    
    mu = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    sig_2 = par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
    GPT_den = General_Possion_Truncated(mu, sig_2)
    
    C = cumsum(GPT_den) ##return C_0 to C_7
    
    PC_1 = c(-Inf, qnorm(C[1:7]), Inf)
    PC_2 = c(0, C[1:7], 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[7] + par[8] * cos((2*pi*(v - par[9]))/ 52)
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
}

model[[7]] = function(par_star, org){
  
  if (org == TRUE){
    par = par_star
    test_pass = TRUE
  } else{
    par = rep(0, 4)
    par[1] = exp(par_star[1])
    par[2] = par_star[2]
    par[3] = (atan(par_star[3]) + pi/2) / pi * 52
    par[4] = (atan(par_star[4])) / pi * 2
    par[5] = (atan(par_star[5])) / pi * 2
    par[6] = (atan(par_star[6]) + pi/2) / pi * 52
    
    if ((par[1] < par[2]) ||
        ((abs(par[4] + par[5]) > 1) || (abs(par[4] - par[5]) > 1))){
      test_pass = FALSE
    }else{
      test_pass = TRUE
    }
  }
  
  p = function(v){
    
    probability = par[1] + par[2] * cos((2*pi*(v - par[3]))/ 52)
    
    C = ppois(0:100, lambda = probability)
    
    PC_1 = c(-Inf, qnorm(C), Inf)
    PC_2 = c(0, C, 1)
    return(list(PC_1 = PC_1, PC_2 = PC_2))
  }
  
  phi = function(v){
    
    par[4] + par[5] * cos((2*pi*(v - par[6]))/ 52)
    
  }
  
  return(list(par = par, p = p, phi = phi, test_pass = test_pass))
  
}

para_int = list()

para_int[[1]] = c(tan((0.436 * pi) - pi/2),
                  tan((0.225 * pi / 2)),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.1 * pi / 2)))

para_int[[2]] = c(tan((0.436 * pi) - pi/2),
                  tan((0.225 * pi / 2)),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.238 * pi / 2)),
                  tan((0 * pi / 2)),
                  tan((10 * pi / 52 - pi/2)))

para_int[[3]] = c(tan((0.436 * pi) - pi/2),
                  tan((0.225 * pi / 2)),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.436 * pi) - pi/2),
                  tan((0.225 * pi / 2)),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.1 * pi / 2)))

para_int[[4]] = c(tan((0.704 * pi) - pi/2),
                  tan((-.122 * pi / 2)),
                  tan((3.216 * pi / 52 - pi/2)),
                  tan((0.645 * pi) - pi/2),
                  tan((0.159 * pi / 2)),
                  tan((3.246 * pi / 52 - pi/2)),
                  tan((0.238 * pi / 2)),
                  tan((0 * pi / 2)),
                  tan((10 * pi / 52 - pi/2)))

para_int[[5]] = c(log(3),
                  log(1),
                  tan((3.437 * pi / 52 - pi/2)),
                  log(4.5),
                  log(1.2),
                  tan((3.437 * pi / 52 - pi/2)),
                  tan((0.1 * pi / 2)))

para_int[[6]] = c(log(3),
                  log(1.5),
                  tan((3.437 * pi / 52 - pi/2)),
                  log(3.7),
                  log(0.85),
                  tan((3.6 * pi / 52 - pi/2)),
                  tan((0.19 * pi / 2)),
                  tan((0 * pi / 2)),
                  tan((10 * pi / 52 - pi/2)))



# par[1] = (atan(par[1]) + pi/2) / pi * 1
# par[2] = (atan(par[2])) / pi * 2
# par[3] = (atan(par[3]) + pi/2) / pi * 52
# par[4] = (atan(par[4])) / pi * 2
# par[5] = (atan(par[5])) / pi * 2
# par[6] = (atan(par[6]) + pi/2) / pi * 52


main = function(X, model_select, para_int_select, N, TT){
  
  Rp = matrix(runif(TT * N), nrow = N)
  
  system.time({
    MLE_1 = optim(para_int_select, obj_function, 
                  X = X, model_select = model_select, Rp = Rp, org = FALSE,
                  method = "BFGS", control = list(factr = 1e7, fnscale=-1))
    
    MLE_1$par_est = model_select(MLE_1$par, org = FALSE)$par
    
    MLE_1$hessian_2 = hessian(func = obj_function, MLE_1$par_est, org = TRUE,
                              X = X, model_select = model_select, Rp = Rp)
  })
  
  MLE_1
}


Model_Checking = function(MLE_1, model_select){
  
  res = res_calculation(X, MLE_1$par, model_select, org = FALSE)
  res$P_y_hat = obj_function_Model_Check(MLE_1$par, X, model_select, org = FALSE)
  
  return(res)
}


plot_res = function(res){
  plot(res$epsilon_t_hat, type = 'l', main = 'Residual Series')
  hist(res$epsilon_t_hat, col = 'lightblue')
  acf(res$epsilon_t_hat)
  pacf(res$epsilon_t_hat)
  grid = seq(0, 1, length.out = 11)
  tt = rep(0, 11)
  for (j in 1:length(grid)){
    tt[j] = F_bar(grid[j], res$P_y_hat, X)
  }
  plot(grid[2:length(grid)], diff(tt), type = "S", ylim = c(0, .2), main = "Model Checking")
  abline(a = .1, b = 0, col = "red", lty = 2)
}


MLE = list()
res = list()


for (j in 1:6){
  
  MLE[[j]] = main(X, model[[j]], para_int[[j]], N = 5e2, TT = 104)
  res[[j]] = Model_Checking(MLE[[j]], model[[j]])
  
  MLE[[j]]$res = res[[j]]
  MLE[[j]]$se = sqrt(diag(solve(-MLE[[j]]$hessian_2)))
  
}


##begin to make comparison
pdf(paste("plot_result", '.pdf', sep = ""), 
    width=12,height=12, paper='special')
par(mfrow=c(6,5))
for (j in 1:6){
  plot_res(MLE[[j]]$res)
}
dev.off()

saveRDS(MLE, file = "result_2")


##simulation_begin_##
#Model_1_Bin and AR(1)
simulation_model = function(model_select, par, NN, TT){ #NN = 200
  
  model_output = model_select(par, org = TRUE)
  p = model_output$p
  phi = model_output$phi
  
  X_simulate = matrix(rep(0, NN * TT), nrow = NN)
  Z_simulate = matrix(rep(0, NN * TT), nrow = NN)
  
  for (i in 1:NN){
    
    Z_simulate[i,1] = rnorm(1)
    X_simulate[i,1] = sum(pnorm(Z_simulate[i,1]) > p(1)$PC_2 ) - 1
    
    for (j in 2:TT){
      
      v = j %% 52
      phi_v = phi(v)
      sigma_v = sqrt(1 - phi_v^2)
      
      Z_simulate[i,j] = phi_v * Z_simulate[i,j-1] + sigma_v * rnorm(1)
      X_simulate[i,j] = sum(pnorm(Z_simulate[i,j]) > p(v)$PC_2 ) - 1
    }
    
  }
  
  return(X_simulate)
}

simulation_learn = function(model_select, par_int, NN, TT, simulate_data){
  
  simulation_MLE = matrix(rep(0, 2 * NN * length(par_int)), ncol = 2 * length(par_int))
  
  for (j in 1:NN){
    
    cc = main(simulate_data[j,], model_select, par_int, N = 1e2, TT = TT)
    simulation_MLE[j,] = c(cc$par_est, sqrt(diag(solve(-cc$hessian_2))))
    
  }
  
  return(simulation_MLE)
}

simulation_data = list()
simulation_MLE = list()

for (j in 1:6) {
  
  simulation_data[[j]] = simulation_model(model[[j]], par_int_ss[[j]], 1e2, 104)
  simulation_MLE[[j]] = simulation_learn(model[[j]], par_int_simu[[j]], 1e2, 104, 
                                         simulation_data[[j]])
  
}

simulation_data[[3]] = simulation_model(model[[3]], par_int_ss[[3]], 1e2, 104)
simulation_MLE[[3]] = simulation_learn(model[[3]], par_int_simu[[3]], 1e2, 104, 
                                       simulation_data[[3]])
simulation_data[[4]] = simulation_model(model[[4]], par_int_ss[[4]], 1e2, 104)
simulation_MLE[[4]] = simulation_learn(model[[4]], par_int_simu[[4]], 1e2, 104, 
                                       simulation_data[[4]])
simulation_data[[5]] = simulation_model(model[[5]], par_int_ss[[5]], 1e2, 104)
simulation_MLE[[5]] = simulation_learn(model[[5]], par_int_simu[[5]], 1e2, 104, 
                                       simulation_data[[5]])
simulation_data[[6]] = simulation_model(model[[6]], par_int_ss[[6]], 1e2, 104)
simulation_MLE[[6]] = simulation_learn(model[[6]], par_int_simu[[6]], 1e2, 104, 
                                       simulation_data[[6]])

simulation_data[[7]] = simulation_model(model[[7]], par_int_ss[[7]], 1e2, 104)
simulation_MLE[[7]] = simulation_learn(model[[7]], par_int_simu[[7]], 1e2, 104, 
                                       simulation_data[[7]])

simulation_data[[8]] = simulation_model(model[[8]], par_int_ss[[8]], 1e2, 104)
simulation_MLE[[8]] = simulation_learn(model[[8]], par_int_simu[[8]], 1e2, 104, 
                                       simulation_data[[8]])

par_int_simu = list()
par_int_ss = list()

par_int_ss[[1]] = c(.5, .2, 20, .3)
par_int_simu[[1]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)))

par_int_ss[[2]] = c(.5, .2, 20, .3, .2, 10)
par_int_simu[[2]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)),
                      tan((0.2 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))

par_int_ss[[3]] = c(.5, .2, 20, .4, .1, 10, .3)
par_int_simu[[3]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.4 * pi) - pi/2),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)))

par_int_ss[[4]] = c(.5, .2, 20, .4, .1, 10, .3, .15, 10)
par_int_simu[[4]] = c(tan((0.5 * pi) - pi/2),
                      tan((0.2 * pi / 2)),
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.4 * pi) - pi/2),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)),
                      tan((0.15 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))

par_int_ss[[5]] = c(3, 1, 10, 4.5, 1.5, 15, .2)
par_int_simu[[5]] = c(log(3),
                      log(1),
                      tan((10 * pi / 52 - pi/2)),
                      log(4.5),
                      log(1.5),
                      tan((15 * pi / 52 - pi/2)),
                      tan((0.2 * pi / 2)))

par_int_ss[[6]] = c(3, 1, 10, 4.5, 1.5, 15, .2, .1, 10)
par_int_simu[[6]] = c(log(3),
                      log(1.5),
                      tan((10 * pi / 52 - pi/2)),
                      log(4.5),
                      log(1.5),
                      tan((15 * pi / 52 - pi/2)),
                      tan((0.2 * pi / 2)),
                      tan((0.1 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))


par_int_ss[[7]] = c(10, 4, 20, .3, .2, 10)
par_int_simu[[7]] = c(log(10),
                      4,
                      tan((20 * pi / 52 - pi/2)),
                      tan((0.3 * pi / 2)),
                      tan((0.2 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))

par_int_ss[[8]] = c(10, -4, 20, -.3, .2, 10)
par_int_simu[[8]] = c(log(10),
                      -4,
                      tan((20 * pi / 52 - pi/2)),
                      tan((-0.3 * pi / 2)),
                      tan((0.2 * pi / 2)),
                      tan((10 * pi / 52 - pi/2)))


tt = readRDS("simulation_poisson")


par(mfrow=c(1,6))
for (j in 1:6){
  
  dataa = result_1
  
  
}







